Accelerated optimization of measured relative entropies

The measured relative entropy and measured R\'enyi relative entropy are quantifiers of the distinguishability of two quantum states $\rho$ and $\sigma$. They are defined as the maximum classical relative entropy or R\'enyi relative entropy realizable by performing a measurement on $\rho$ and $\sigma$, and they have interpretations in terms of asymptotic quantum hypothesis testing. Crucially, they can be rewritten in terms of variational formulas involving the optimization of a concave or convex objective function over the set of positive definite operators. In this paper, we establish foundational properties of these objective functions by analyzing their matrix gradients and Hessian superoperators; namely, we prove that these objective functions are $\beta$-smooth and $\gamma$-strongly convex / concave, where $\beta$ and $\gamma$ depend on the max-relative entropies of $\rho$ and $\sigma$. A practical consequence of these properties is that we can conduct Nesterov accelerated projected gradient descent / ascent, a well known classical optimization technique, to calculate the measured relative entropy and measured R\'enyi relative entropy to arbitrary precision. These algorithms are generally more memory efficient than our previous algorithms based on semi-definite optimization [Huang and Wilde, arXiv:2406.19060], and for well conditioned states $\rho$ and $\sigma$, these algorithms are notably faster.

==> anc/Nesterov_quantum_algorithm.m <==
function solution = Nesterov_quantum_algorithm(rho,sigma,epsilon)

[Vr, Dr] = eig(rho);
dr = real(diag(Dr));
Rhalf_inv = Vr * diag(1 ./ sqrt(dr)) * Vr';


[Vs, Ds] = eig(sigma);
ds = real(diag(Ds));
Shalf_inv = Vs * diag(1 ./ sqrt(ds)) * Vs';

A = Rhalf_inv * sigma * Rhalf_inv;
B = Shalf_inv * rho   * Shalf_inv;

a = eig(A);
b = eig(B);

Beta =  max((eig(rho)))* max(real(a))^2;
Gamma = min((eig(rho))) / max(real(b))^2;
kappa = Beta/Gamma;




ell = 1 / max(real(a));
u   = max(real(b));

del = 0.5 * (ell + u);

tolerance = sqrt(2*Gamma*epsilon);


omega0 = del * eye(size(rho));
grad0 = grad_h_log_divdiff(rho, sigma, omega0);



grad = grad0;
omega_m = omega0;


chi_m = clamp_operator_interval(omega_m,ell,u);


while norm(grad,'fro') > tolerance
   

    zi_m_plus_1 =  omega_m + 1/Beta*grad;

    chi_m_plus_1 = clamp_operator_interval(zi_m_plus_1,ell,u);  

    omega_m_plus_1 = chi_m_plus_1 +  (sqrt(kappa) - 1)/(sqrt(kappa) + 1)*(chi_m_plus_1-chi_m);
   
    omega_m =  omega_m_plus_1;

    chi_m = chi_m_plus_1;

    grad = grad_h_log_divdiff(rho, sigma, omega_m);

end

omega = 0.5*(omega_m + omega_m');   % Hermitian cleanup
[U,D] = eig(omega);
lam = real(diag(D));

if any(lam <= 0)
    error('omega must be positive definite to compute log(omega).');
end

log_omega = U * diag(log(lam)) * U';
solution = real(trace(rho * log_omega)) + 1 - real(trace(sigma * omega));


end

==> anc/clamp_operator_interval.m <==
function Xc = clamp_operator_interval(X, ell, u)
    X = 0.5*(X + X');          % make Hermitian
    [V,D] = eig(X);
    d = real(diag(D));
    d = min(max(d, ell), u);   % clamp eigenvalues to [ell,u]
    Xc = V * diag(d) * V';
    Xc = 0.5*(Xc + Xc');
end

==> anc/comparison_run_1_thermal.m <==

%%
nesterov_time_list = {};
nesterov_value_list = {};

sdp_time = {};
sdp_value = {};
%%
for da = 10:4:80 %[output:group:11027cff]

    rho = thermal_state(da/10, da);
    sigma = thermal_state((da*1.2)/10, da);

    tic;

    nesterov_output = Nesterov_quantum_algorithm(rho,sigma,exp(-6));

    nesterov_time = toc;
    
    nesterov_time_list{end+1} = nesterov_time;



    nesterov_value_list{end+1}= nesterov_output;
   
    tic;
    sdp_output = states_measured_RE(rho,sigma); %[output:79295c5f]
    mre_time = toc;
    
    sdp_time{end+1} = mre_time;
    sdp_value{end+1} = sdp_output;
end %[output:group:11027cff]

%%
disp(nesterov_time_list) %[output:9d602f9b]
disp(sdp_time) %[output:20ae56d1]

disp(nesterov_value_list) %[output:37361727]
disp(sdp_value) %[output:2d7a3cb0]

%[appendix]{"version":"1.0"}
%---
%[metadata:view]
%   data: {"layout":"onright","rightPanelPercent":40}
%---
%[output:79295c5f]
%   data: {"dataType":"text","outputData":{"text":" \nCalling SDPT3 4.0: 3025 variables, 847 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 847\n dim. of sdp    var  = 286,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|3.8e+02|7.9e+00|6.5e+05| 2.248917e+04  0.000000e+00| 0:0:00| spchol  1  1 \n 1|0.919|0.896|3.1e+01|1.0e+00|7.6e+04| 1.132349e+04 -1.211919e+02| 0:0:00| spchol  1  1 \n 2|0.866|1.000|4.1e+00|6.2e-02|1.2e+04| 6.563060e+03 -1.575867e+02| 0:0:00| spchol  1  1 \n 3|0.973|1.000|1.1e-01|1.8e-02|6.1e+02| 3.760505e+02 -1.061884e+02| 0:0:00| spchol  1  1 \n 4|0.900|0.863|1.1e-02|4.1e-03|7.6e+01| 2.919469e+01 -3.922002e+01| 0:0:00| spchol  1  1 \n 5|0.908|1.000|1.0e-03|2.4e-03|3.7e+01| 5.198313e+00 -3.033196e+01| 0:0:00| spchol  1  1 \n 6|0.994|0.982|5.6e-06|2.6e-04|4.7e+00|-1.431359e+01 -1.902637e+01| 0:0:00| spchol  1  1 \n 7|1.000|1.000|1.0e-07|3.0e-06|7.2e-01|-1.629272e+01 -1.701619e+01| 0:0:00| spchol  1  1 \n 8|1.000|1.000|4.1e-08|2.1e-07|1.2e-01|-1.661581e+01 -1.673944e+01| 0:0:00| spchol  1  1 \n 9|0.972|0.986|1.8e-08|2.9e-08|1.3e-02|-1.667184e+01 -1.668514e+01| 0:0:00| spchol  1  1 \n10|1.000|1.000|1.8e-15|5.4e-09|2.7e-03|-1.667798e+01 -1.668067e+01| 0:0:00| spchol  1  1 \n11|0.984|0.980|1.1e-15|1.1e-10|5.0e-05|-1.667940e+01 -1.667945e+01| 0:0:00| spchol  1  1 \n12|0.997|0.999|1.9e-15|1.1e-12|7.6e-07|-1.667942e+01 -1.667942e+01| 0:0:00| spchol  1  1 \n13|0.999|1.000|1.1e-11|1.0e-12|1.0e-08|-1.667942e+01 -1.667942e+01| 0:0:00|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 13\n primal objective value = -1.66794219e+01\n dual   objective value = -1.66794219e+01\n gap := trace(XZ)       = 1.04e-08\n relative gap           = 3.03e-10\n actual relative gap    = 2.95e-10\n rel. primal infeas (scaled problem)   = 1.10e-11\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 8.4e+00, 5.9e+00, 8.8e+00\n norm(A), norm(b), norm(C) = 6.1e+01, 1.0e+01, 2.5e+01\n Total CPU time (secs)  = 0.13  \n CPU time per iteration = 0.01  \n termination code       =  0\n DIMACS: 1.3e-11  0.0e+00  6.9e-12  0.0e+00  3.0e-10  3.0e-10\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.00796455\n \n \nCalling SDPT3 4.0: 5625 variables, 1575 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 1575\n dim. of sdp    var  = 390,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|5.8e+02|8.8e+00|1.1e+06| 3.626900e+04  0.000000e+00| 0:0:00| spchol  1  1 \n 1|0.922|0.906|4.5e+01|1.1e+00|1.3e+05| 1.753779e+04 -1.265434e+02| 0:0:00| spchol  1  1 \n 2|0.866|1.000|6.1e+00|1.0e-01|2.0e+04| 9.916693e+03 -1.707612e+02| 0:0:00| spchol  1  1 \n 3|0.964|1.000|2.2e-01|3.1e-02|1.5e+03| 1.035532e+03 -1.364381e+02| 0:0:00| spchol  1  1 \n 4|0.933|0.948|1.4e-02|4.5e-03|1.3e+02| 7.372245e+01 -4.359902e+01| 0:0:00| spchol  1  1 \n 5|0.740|1.000|3.7e-03|3.2e-03|7.5e+01| 3.156977e+01 -3.782480e+01| 0:0:00| spchol  1  1 \n 6|0.979|1.000|7.9e-05|7.8e-04|1.6e+01|-7.581141e+00 -2.320176e+01| 0:0:00| spchol  1  1 \n 7|0.921|0.935|6.3e-06|6.9e-05|1.8e+00|-1.564226e+01 -1.746938e+01| 0:0:00| spchol  1  1 \n 8|0.874|1.000|8.0e-07|1.6e-06|8.5e-01|-1.620197e+01 -1.705595e+01| 0:0:00| spchol  1  1 \n 9|1.000|1.000|1.7e-08|1.9e-07|2.2e-01|-1.656108e+01 -1.678125e+01| 0:0:00| spchol  1  1 \n10|0.951|0.912|8.5e-10|2.3e-08|1.8e-02|-1.667028e+01 -1.668857e+01| 0:0:00| spchol  1  1 \n11|1.000|1.000|1.0e-15|4.8e-10|2.7e-03|-1.667663e+01 -1.667933e+01| 0:0:00| spchol  1  1 \n12|0.975|0.967|8.3e-16|1.7e-11|8.4e-05|-1.667805e+01 -1.667813e+01| 0:0:00| spchol  1  1 \n13|1.000|1.000|1.4e-15|1.0e-12|2.1e-06|-1.667809e+01 -1.667809e+01| 0:0:00| spchol  1  1 \n14|1.000|1.000|5.9e-13|1.0e-12|3.9e-08|-1.667809e+01 -1.667809e+01| 0:0:00|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 14\n primal objective value = -1.66780884e+01\n dual   objective value = -1.66780884e+01\n gap := trace(XZ)       = 3.86e-08\n relative gap           = 1.12e-09\n actual relative gap    = 1.12e-09\n rel. primal infeas (scaled problem)   = 5.87e-13\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 7.5e+00, 6.8e+00, 1.0e+01\n norm(A), norm(b), norm(C) = 8.2e+01, 9.3e+00, 2.9e+01\n Total CPU time (secs)  = 0.28  \n CPU time per iteration = 0.02  \n termination code       =  0\n DIMACS: 7.2e-13  0.0e+00  8.0e-12  0.0e+00  1.1e-09  1.1e-09\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.009298\n \n \nCalling SDPT3 4.0: 9025 variables, 2527 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 2527\n dim. of sdp    var  = 494,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|7.9e+02|9.5e+00|1.6e+06| 5.183519e+04  0.000000e+00| 0:0:00| spchol  1  1 \n 1|0.922|0.905|6.2e+01|1.2e+00|1.9e+05| 2.501912e+04 -1.318648e+02| 0:0:00| spchol  1  1 \n 2|0.862|1.000|8.5e+00|1.0e-01|2.9e+04| 1.438324e+04 -1.813015e+02| 0:0:00| spchol  1  1 \n 3|0.964|1.000|3.0e-01|3.1e-02|2.2e+03| 1.517485e+03 -1.550492e+02| 0:0:00| spchol  1  1 \n 4|0.941|0.994|1.8e-02|3.3e-03|1.7e+02| 1.031643e+02 -4.603659e+01| 0:0:00| spchol  1  1 \n 5|0.846|1.000|2.7e-03|3.9e-03|7.9e+01| 3.506583e+01 -3.898923e+01| 0:0:00| spchol  1  1 \n 6|0.962|0.956|1.1e-04|7.5e-04|9.5e+00|-1.151694e+01 -2.088414e+01| 0:0:01| spchol  1  1 \n 7|1.000|1.000|9.2e-08|2.4e-05|2.2e+00|-1.548317e+01 -1.771414e+01| 0:0:01| spchol  1  1 \n 8|0.947|0.942|8.6e-08|1.7e-06|2.5e-01|-1.655045e+01 -1.679662e+01| 0:0:01| spchol  1  1 \n 9|1.000|1.000|2.3e-08|4.8e-08|6.1e-02|-1.664496e+01 -1.670593e+01| 0:0:01| spchol  1  1 \n10|0.952|0.941|1.1e-09|1.0e-08|6.7e-03|-1.667367e+01 -1.668041e+01| 0:0:01| spchol  1  1 \n11|1.000|1.000|4.9e-16|5.4e-10|1.6e-03|-1.667629e+01 -1.667791e+01| 0:0:01| spchol  1  1 \n12|0.982|0.976|8.3e-16|1.4e-11|3.5e-05|-1.667714e+01 -1.667717e+01| 0:0:01| spchol  1  1 \n13|0.997|0.999|1.2e-15|1.0e-12|6.1e-07|-1.667716e+01 -1.667716e+01| 0:0:01| spchol  1  1 \n14|1.000|1.000|2.2e-12|1.0e-12|8.8e-09|-1.667716e+01 -1.667716e+01| 0:0:01|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 14\n primal objective value = -1.66771565e+01\n dual   objective value = -1.66771565e+01\n gap := trace(XZ)       = 8.83e-09\n relative gap           = 2.57e-10\n actual relative gap    = 2.55e-10\n rel. primal infeas (scaled problem)   = 2.24e-12\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 6.8e+00, 7.6e+00, 1.1e+01\n norm(A), norm(b), norm(C) = 1.0e+02, 8.5e+00, 3.2e+01\n Total CPU time (secs)  = 0.61  \n CPU time per iteration = 0.04  \n termination code       =  0\n DIMACS: 2.9e-12  0.0e+00  9.0e-12  0.0e+00  2.5e-10  2.6e-10\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0102299\n \n \nCalling SDPT3 4.0: 13225 variables, 3703 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 3703\n dim. of sdp    var  = 598,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|1.0e+03|1.0e+01|2.3e+06| 6.897386e+04  0.000000e+00| 0:0:00| spchol  1  1 \n 1|0.922|0.905|8.0e+01|1.3e+00|2.6e+05| 3.324660e+04 -1.410665e+02| 0:0:00| spchol  1  1 \n 2|0.869|1.000|1.1e+01|1.7e-01|4.1e+04| 1.751419e+04 -1.935891e+02| 0:0:01| spchol  1  1 \n 3|0.957|1.000|4.5e-01|5.2e-02|4.5e+03| 3.042920e+03 -1.918335e+02| 0:0:01| spchol  1  1 \n 4|0.966|1.000|1.5e-02|1.6e-02|2.7e+02| 1.726312e+02 -6.170249e+01| 0:0:01| spchol  1  1 \n 5|0.829|0.964|2.6e-03|5.1e-03|7.7e+01| 3.797619e+01 -3.391382e+01| 0:0:01| spchol  1  1 \n 6|0.613|1.000|1.0e-03|6.8e-04|4.0e+01| 1.188766e+01 -2.644436e+01| 0:0:01| spchol  1  1 \n 7|0.939|0.960|6.2e-05|2.5e-04|4.2e+00|-1.409479e+01 -1.825542e+01| 0:0:01| spchol  1  1 \n 8|1.000|1.000|5.3e-08|1.4e-05|1.6e+00|-1.581145e+01 -1.743606e+01| 0:0:01| spchol  1  1 \n 9|0.929|0.928|3.4e-08|1.2e-06|1.6e-01|-1.659307e+01 -1.674980e+01| 0:0:01| spchol  1  1 \n10|1.000|1.000|1.2e-15|2.2e-08|4.6e-02|-1.665228e+01 -1.669818e+01| 0:0:01| spchol  1  1 \n11|0.946|0.919|1.4e-15|3.2e-09|4.6e-03|-1.667425e+01 -1.667889e+01| 0:0:01| spchol  1  1 \n12|1.000|1.000|6.6e-16|1.6e-10|1.1e-03|-1.667586e+01 -1.667700e+01| 0:0:01| spchol  1  1 \n13|0.983|0.977|6.8e-16|4.6e-12|2.3e-05|-1.667646e+01 -1.667648e+01| 0:0:01| spchol  1  1 \n14|0.999|0.999|1.3e-15|1.0e-12|3.7e-07|-1.667647e+01 -1.667647e+01| 0:0:01|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 14\n primal objective value = -1.66764682e+01\n dual   objective value = -1.66764686e+01\n gap := trace(XZ)       = 3.67e-07\n relative gap           = 1.07e-08\n actual relative gap    = 1.07e-08\n rel. primal infeas (scaled problem)   = 1.32e-15\n rel. dual     \"        \"       \"      = 1.01e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 6.3e+00, 8.3e+00, 1.2e+01\n norm(A), norm(b), norm(C) = 1.2e+02, 8.0e+00, 3.5e+01\n Total CPU time (secs)  = 1.15  \n CPU time per iteration = 0.08  \n termination code       =  0\n DIMACS: 1.8e-15  0.0e+00  9.9e-12  0.0e+00  1.1e-08  1.1e-08\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0109179\n \n \nCalling SDPT3 4.0: 18225 variables, 5103 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 5103\n dim. of sdp    var  = 702,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|1.3e+03|1.1e+01|3.0e+06| 8.820742e+04  0.000000e+00| 0:0:00| spchol  1  1 \n 1|0.921|0.903|1.0e+02|1.4e+00|3.5e+05| 4.248957e+04 -1.499914e+02| 0:0:01| spchol  1  1 \n 2|0.867|1.000|1.4e+01|1.7e-01|5.4e+04| 2.296609e+04 -2.059763e+02| 0:0:01| spchol  1  1 \n 3|0.956|1.000|6.1e-01|5.2e-02|6.0e+03| 4.044400e+03 -2.107228e+02| 0:0:02| spchol  1  1 \n 4|0.965|1.000|2.1e-02|1.6e-02|3.5e+02| 2.361371e+02 -7.247142e+01| 0:0:02| spchol  1  1 \n 5|0.881|0.896|2.5e-03|7.2e-03|7.4e+01| 3.353955e+01 -3.492297e+01| 0:0:02| spchol  1  1 \n 6|0.511|1.000|1.2e-03|6.6e-04|4.5e+01| 1.495961e+01 -2.727206e+01| 0:0:02| spchol  1  1 \n 7|0.960|0.954|4.9e-05|2.9e-04|5.1e+00|-1.379791e+01 -1.887790e+01| 0:0:02| spchol  1  1 \n 8|1.000|1.000|7.9e-08|1.1e-05|1.0e+00|-1.614465e+01 -1.714740e+01| 0:0:02| spchol  1  1 \n 9|0.947|0.931|3.7e-08|9.5e-07|1.3e-01|-1.661106e+01 -1.674093e+01| 0:0:02| spchol  1  1 \n10|1.000|1.000|1.9e-15|2.3e-08|4.8e-02|-1.665064e+01 -1.669866e+01| 0:0:02| spchol  1  1 \n11|0.946|0.913|8.9e-16|3.4e-09|4.6e-03|-1.667383e+01 -1.667842e+01| 0:0:02| spchol  1  1 \n12|1.000|1.000|8.7e-16|1.6e-10|1.1e-03|-1.667535e+01 -1.667646e+01| 0:0:02| spchol  1  1 \n13|0.982|0.974|1.5e-15|5.1e-12|2.5e-05|-1.667593e+01 -1.667595e+01| 0:0:02| spchol  1  1 \n14|0.998|0.999|1.2e-15|1.0e-12|4.5e-07|-1.667594e+01 -1.667594e+01| 0:0:02|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 14\n primal objective value = -1.66759391e+01\n dual   objective value = -1.66759395e+01\n gap := trace(XZ)       = 4.46e-07\n relative gap           = 1.30e-08\n actual relative gap    = 1.30e-08\n rel. primal infeas (scaled problem)   = 1.25e-15\n rel. dual     \"        \"       \"      = 1.01e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 5.8e+00, 9.0e+00, 1.3e+01\n norm(A), norm(b), norm(C) = 1.5e+02, 7.5e+00, 3.8e+01\n Total CPU time (secs)  = 2.05  \n CPU time per iteration = 0.15  \n termination code       =  0\n DIMACS: 1.7e-15  0.0e+00  1.1e-11  0.0e+00  1.3e-08  1.3e-08\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0114469\n \n \nCalling SDPT3 4.0: 24025 variables, 6727 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 6727\n dim. of sdp    var  = 806,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|1.6e+03|1.2e+01|4.0e+06| 1.097938e+05  0.000000e+00| 0:0:00| spchol  1  1 \n 1|0.919|0.902|1.3e+02|1.5e+00|4.6e+05| 5.277358e+04 -1.584191e+02| 0:0:01| spchol  1  1 \n 2|0.864|1.000|1.7e+01|1.7e-01|7.1e+04| 2.948972e+04 -2.184750e+02| 0:0:02| spchol  1  1 \n 3|0.955|1.000|8.0e-01|5.2e-02|7.8e+03| 5.231321e+03 -2.290088e+02| 0:0:03| spchol  1  1 \n 4|0.966|1.000|2.7e-02|1.6e-02|4.5e+02| 3.077515e+02 -8.486796e+01| 0:0:03| spchol  1  1 \n 5|0.906|0.875|2.6e-03|8.8e-03|7.7e+01| 3.355712e+01 -3.720547e+01| 0:0:03| spchol  1  1 \n 6|0.457|1.000|1.4e-03|6.7e-04|5.0e+01| 1.807941e+01 -2.855805e+01| 0:0:03| spchol  1  1 \n 7|1.000|1.000|1.2e-07|2.9e-04|6.3e+00|-1.336297e+01 -1.964336e+01| 0:0:03| spchol  1  1 \n 8|0.994|0.991|9.5e-08|4.3e-06|7.8e-01|-1.626528e+01 -1.704439e+01| 0:0:03| spchol  1  1 \n 9|1.000|1.000|2.8e-08|1.8e-07|2.5e-01|-1.654484e+01 -1.679715e+01| 0:0:03| spchol  1  1 \n10|0.949|0.925|1.4e-09|3.3e-08|2.8e-02|-1.666229e+01 -1.669000e+01| 0:0:03| spchol  1  1 \n11|1.000|1.000|7.8e-16|1.9e-09|9.3e-03|-1.667060e+01 -1.667985e+01| 0:0:03| spchol  1  1 \n12|0.965|0.908|1.3e-15|3.1e-10|8.7e-04|-1.667517e+01 -1.667604e+01| 0:0:03| spchol  1  1 \n13|1.000|1.000|4.8e-16|1.0e-12|1.1e-04|-1.667546e+01 -1.667557e+01| 0:0:03| spchol  1  1 \n14|1.000|1.000|9.9e-16|1.0e-12|1.7e-06|-1.667552e+01 -1.667552e+01| 0:0:03| spchol  1  1 \n15|1.000|1.000|1.4e-13|1.0e-12|2.2e-08|-1.667552e+01 -1.667552e+01| 0:0:03|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 15\n primal objective value = -1.66755199e+01\n dual   objective value = -1.66755199e+01\n gap := trace(XZ)       = 2.22e-08\n relative gap           = 6.45e-10\n actual relative gap    = 6.43e-10\n rel. primal infeas (scaled problem)   = 1.35e-13\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 5.5e+00, 9.6e+00, 1.4e+01\n norm(A), norm(b), norm(C) = 1.7e+02, 7.1e+00, 4.1e+01\n Total CPU time (secs)  = 3.42  \n CPU time per iteration = 0.23  \n termination code       =  0\n DIMACS: 2.0e-13  0.0e+00  1.1e-11  0.0e+00  6.4e-10  6.4e-10\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0118665\n \n \nCalling SDPT3 4.0: 30625 variables, 8575 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 8575\n dim. of sdp    var  = 910,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|1.9e+03|1.3e+01|5.1e+06| 1.331924e+05  0.000000e+00| 0:0:00| spchol  1  1 \n 1|0.921|0.900|1.5e+02|1.6e+00|5.8e+05| 6.380137e+04 -1.668975e+02| 0:0:02| spchol  1  1 \n 2|0.853|1.000|2.2e+01|1.7e-01|9.1e+04| 3.721272e+04 -2.348130e+02| 0:0:03| spchol  1  1 \n 3|0.968|1.000|7.0e-01|8.7e-02|6.4e+03| 3.751383e+03 -2.285050e+02| 0:0:04| spchol  1  1 \n 4|0.964|1.000|2.5e-02|2.6e-02|5.0e+02| 3.379473e+02 -8.541419e+01| 0:0:04| spchol  1  1 \n 5|0.908|0.881|2.3e-03|1.0e-02|7.8e+01| 3.513657e+01 -3.619604e+01| 0:0:05| spchol  1  1 \n 6|0.470|1.000|1.2e-03|7.3e-04|5.2e+01| 1.923924e+01 -2.960780e+01| 0:0:05| spchol  1  1 \n 7|1.000|1.000|1.3e-07|2.7e-04|6.4e+00|-1.332791e+01 -1.969237e+01| 0:0:05| spchol  1  1 \n 8|1.000|0.996|1.0e-07|3.7e-06|8.1e-01|-1.624872e+01 -1.706060e+01| 0:0:05| spchol  1  1 \n 9|1.000|1.000|3.1e-08|2.8e-07|2.6e-01|-1.654299e+01 -1.679874e+01| 0:0:05| spchol  1  1 \n10|0.939|0.919|1.9e-09|5.3e-08|2.8e-02|-1.666137e+01 -1.668985e+01| 0:0:05| spchol  1  1 \n11|1.000|1.000|5.4e-16|3.0e-09|1.0e-02|-1.666966e+01 -1.668006e+01| 0:0:05| spchol  1  1 \n12|0.963|0.902|7.7e-16|5.3e-10|9.9e-04|-1.667479e+01 -1.667578e+01| 0:0:05| spchol  1  1 \n13|1.000|1.000|5.8e-16|1.0e-12|1.6e-04|-1.667509e+01 -1.667525e+01| 0:0:05| spchol  1  1 \n14|1.000|1.000|7.5e-16|1.0e-12|3.1e-06|-1.667518e+01 -1.667518e+01| 0:0:05| spchol  1  1 \n15|0.999|1.000|1.6e-13|1.0e-12|3.8e-08|-1.667518e+01 -1.667518e+01| 0:0:05|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 15\n primal objective value = -1.66751791e+01\n dual   objective value = -1.66751791e+01\n gap := trace(XZ)       = 3.77e-08\n relative gap           = 1.10e-09\n actual relative gap    = 1.09e-09\n rel. primal infeas (scaled problem)   = 1.62e-13\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 5.2e+00, 1.0e+01, 1.5e+01\n norm(A), norm(b), norm(C) = 1.9e+02, 6.8e+00, 4.3e+01\n Total CPU time (secs)  = 5.39  \n CPU time per iteration = 0.36  \n termination code       =  0\n DIMACS: 2.4e-13  0.0e+00  1.2e-11  0.0e+00  1.1e-09  1.1e-09\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0122073\n \n \nCalling SDPT3 4.0: 38025 variables, 10647 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 10647\n dim. of sdp    var  = 1014,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|2.2e+03|1.3e+01|6.3e+06| 1.583784e+05  0.000000e+00| 0:0:00| spchol  1  1 \n 1|0.923|0.898|1.7e+02|1.6e+00|7.2e+05| 7.548899e+04 -1.749189e+02| 0:0:02| spchol  1  1 \n 2|0.841|1.000|2.7e+01|1.7e-01|1.1e+05| 4.593546e+04 -2.528177e+02| 0:0:05| spchol  1  1 \n 3|0.971|1.000|7.9e-01|8.7e-02|7.7e+03| 4.506355e+03 -2.496696e+02| 0:0:07| spchol  1  1 \n 4|0.963|1.000|2.9e-02|2.6e-02|6.1e+02| 4.153074e+02 -9.647239e+01| 0:0:07| spchol  1  1 \n 5|0.900|0.883|2.9e-03|1.1e-02|9.5e+01| 4.776010e+01 -3.881961e+01| 0:0:07| spchol  1  1 \n 6|0.617|1.000|1.1e-03|8.5e-04|5.7e+01| 2.185761e+01 -3.209640e+01| 0:0:07| spchol  1  1 \n 7|0.965|0.958|3.9e-05|2.9e-04|6.6e+00|-1.303198e+01 -1.957957e+01| 0:0:07| spchol  1  1 \n 8|1.000|1.000|8.4e-08|1.0e-05|1.4e+00|-1.595926e+01 -1.731990e+01| 0:0:07| spchol  1  1 \n 9|0.948|0.951|4.3e-08|7.8e-07|2.0e-01|-1.656995e+01 -1.676861e+01| 0:0:07| spchol  1  1 \n10|1.000|1.000|5.2e-16|3.5e-08|8.1e-02|-1.663240e+01 -1.671355e+01| 0:0:07| spchol  1  1 \n11|0.946|0.900|7.3e-16|5.8e-09|8.7e-03|-1.667109e+01 -1.667984e+01| 0:0:08| spchol  1  1 \n12|1.000|1.000|5.5e-16|2.6e-10|2.3e-03|-1.667364e+01 -1.667599e+01| 0:0:08| spchol  1  1 \n13|0.972|0.951|6.8e-16|1.4e-11|1.3e-04|-1.667484e+01 -1.667497e+01| 0:0:08| spchol  1  1 \n14|1.000|1.000|6.6e-16|1.0e-12|8.1e-06|-1.667489e+01 -1.667490e+01| 0:0:08| spchol  1  1 \n15|1.000|1.000|2.0e-13|1.0e-12|9.9e-08|-1.667490e+01 -1.667490e+01| 0:0:08|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 15\n primal objective value = -1.66748967e+01\n dual   objective value = -1.66748968e+01\n gap := trace(XZ)       = 9.93e-08\n relative gap           = 2.89e-09\n actual relative gap    = 2.89e-09\n rel. primal infeas (scaled problem)   = 1.99e-13\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 5.0e+00, 1.1e+01, 1.6e+01\n norm(A), norm(b), norm(C) = 2.1e+02, 6.5e+00, 4.6e+01\n Total CPU time (secs)  = 8.07  \n CPU time per iteration = 0.54  \n termination code       =  0\n DIMACS: 3.0e-13  0.0e+00  1.3e-11  0.0e+00  2.9e-09  2.9e-09\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0124896\n \n \nCalling SDPT3 4.0: 46225 variables, 12943 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 12943\n dim. of sdp    var  = 1118,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|2.6e+03|1.4e+01|7.7e+06| 1.853345e+05  0.000000e+00| 0:0:00| spchol  1  1 \n 1|0.927|0.894|1.9e+02|1.8e+00|8.8e+05| 8.811321e+04 -1.829848e+02| 0:0:03| spchol  1  1 \n 2|0.822|1.000|3.4e+01|1.7e-01|1.5e+05| 5.663360e+04 -2.784787e+02| 0:0:06| spchol  1  1 \n 3|0.968|1.000|1.1e+00|8.7e-02|9.9e+03| 5.683476e+03 -2.775016e+02| 0:0:09| spchol  1  1 \n 4|0.956|1.000|4.7e-02|2.6e-02|8.2e+02| 5.542483e+02 -1.164515e+02| 0:0:10| spchol  1  1 \n 5|0.887|0.868|5.3e-03|1.5e-02|1.3e+02| 6.917872e+01 -4.385940e+01| 0:0:10| spchol  1  1 \n 6|0.637|1.000|1.9e-03|1.3e-03|7.6e+01| 3.388355e+01 -3.628814e+01| 0:0:10| spchol  1  1 \n 7|0.966|0.954|6.5e-05|4.7e-04|9.1e+00|-1.173889e+01 -2.073157e+01| 0:0:10| spchol  1  1 \n 8|1.000|1.000|6.3e-08|1.6e-05|2.0e+00|-1.559312e+01 -1.762717e+01| 0:0:10| spchol  1  1 \n 9|0.945|0.948|4.4e-08|1.1e-06|2.7e-01|-1.653447e+01 -1.680194e+01| 0:0:11| spchol  1  1 \n10|1.000|1.000|1.0e-15|3.5e-08|1.1e-01|-1.661527e+01 -1.672789e+01| 0:0:11| spchol  1  1 \n11|0.940|0.900|7.4e-16|5.8e-09|1.2e-02|-1.666933e+01 -1.668123e+01| 0:0:11| spchol  1  1 \n12|1.000|1.000|5.1e-16|2.6e-10|3.1e-03|-1.667301e+01 -1.667609e+01| 0:0:11| spchol  1  1 \n13|0.969|0.951|7.5e-16|1.4e-11|2.1e-04|-1.667456e+01 -1.667477e+01| 0:0:11| spchol  1  1 \n14|1.000|1.000|1.3e-15|1.0e-12|1.9e-05|-1.667465e+01 -1.667467e+01| 0:0:11| spchol  1  1 \n15|1.000|1.000|2.6e-13|1.0e-12|2.4e-07|-1.667466e+01 -1.667466e+01| 0:0:12|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 15\n primal objective value = -1.66746589e+01\n dual   objective value = -1.66746592e+01\n gap := trace(XZ)       = 2.36e-07\n relative gap           = 6.86e-09\n actual relative gap    = 6.86e-09\n rel. primal infeas (scaled problem)   = 2.56e-13\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 4.7e+00, 1.1e+01, 1.7e+01\n norm(A), norm(b), norm(C) = 2.3e+02, 6.3e+00, 4.8e+01\n Total CPU time (secs)  = 11.60  \n CPU time per iteration = 0.77  \n termination code       =  0\n DIMACS: 4.0e-13  0.0e+00  1.3e-11  0.0e+00  6.9e-09  6.9e-09\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0127272\n \n \nCalling SDPT3 4.0: 55225 variables, 15463 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 15463\n dim. of sdp    var  = 1222,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|3.0e+03|1.5e+01|9.3e+06| 2.140486e+05  0.000000e+00| 0:0:00| spchol  1  1 \n 1|0.928|0.890|2.1e+02|1.9e+00|1.1e+06| 1.018029e+05 -1.909309e+02| 0:0:05| spchol  1  1 \n 2|0.811|1.000|4.0e+01|1.7e-01|1.8e+05| 6.825773e+04 -3.044246e+02| 0:0:09| spchol  1  1 \n 3|0.964|1.000|1.5e+00|8.7e-02|1.3e+04| 7.138329e+03 -3.053833e+02| 0:0:14| spchol  1  1 \n 4|0.958|1.000|6.1e-02|2.6e-02|1.0e+03| 6.757650e+02 -1.407285e+02| 0:0:14| spchol  1  1 \n 5|0.887|0.870|6.9e-03|1.8e-02|1.6e+02| 8.884141e+01 -5.079735e+01| 0:0:14| spchol  1  1 \n 6|0.673|1.000|2.3e-03|1.6e-03|9.0e+01| 4.332583e+01 -3.998934e+01| 0:0:15| spchol  1  1 \n 7|0.951|0.951|1.1e-04|5.6e-04|1.2e+01|-9.843203e+00 -2.166322e+01| 0:0:15| spchol  1  1 \n 8|1.000|1.000|5.5e-08|2.5e-05|2.4e+00|-1.543732e+01 -1.781529e+01| 0:0:15| spchol  1  1 \n 9|0.979|0.959|4.2e-08|1.3e-06|3.3e-01|-1.651320e+01 -1.683954e+01| 0:0:15| spchol  1  1 \n10|1.000|1.000|6.6e-16|3.5e-08|1.3e-01|-1.660677e+01 -1.673540e+01| 0:0:16| spchol  1  1 \n11|0.942|0.903|7.7e-16|5.7e-09|1.4e-02|-1.666811e+01 -1.668224e+01| 0:0:16| spchol  1  1 \n12|1.000|1.000|8.0e-16|2.6e-10|3.8e-03|-1.667243e+01 -1.667621e+01| 0:0:16| spchol  1  1 \n13|0.967|0.940|9.4e-16|4.1e-11|2.9e-04|-1.667432e+01 -1.667461e+01| 0:0:16| spchol  1  1 \n14|1.000|1.000|1.1e-15|1.0e-12|3.8e-05|-1.667444e+01 -1.667447e+01| 0:0:17| spchol  1  1 \n15|1.000|1.000|2.9e-13|1.0e-12|5.1e-07|-1.667446e+01 -1.667446e+01| 0:0:17| spchol  1  1 \n16|1.000|1.000|5.5e-14|1.0e-12|6.2e-09|-1.667446e+01 -1.667446e+01| 0:0:17|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 16\n primal objective value = -1.66744561e+01\n dual   objective value = -1.66744561e+01\n gap := trace(XZ)       = 6.21e-09\n relative gap           = 1.81e-10\n actual relative gap    = 1.79e-10\n rel. primal infeas (scaled problem)   = 5.45e-14\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 4.5e+00, 1.2e+01, 1.8e+01\n norm(A), norm(b), norm(C) = 2.5e+02, 6.1e+00, 5.0e+01\n Total CPU time (secs)  = 16.99  \n CPU time per iteration = 1.06  \n termination code       =  0\n DIMACS: 8.7e-14  0.0e+00  1.4e-11  0.0e+00  1.8e-10  1.8e-10\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0129303\n \n \nCalling SDPT3 4.0: 65025 variables, 18207 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 18207\n dim. of sdp    var  = 1326,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|3.4e+03|1.5e+01|1.1e+07| 2.445115e+05  0.000000e+00| 0:0:01| spchol  1  1 \n 1|0.923|0.887|2.6e+02|2.0e+00|1.3e+06| 1.171019e+05 -1.985402e+02| 0:0:07| spchol  1  1 \n 2|0.822|1.000|4.6e+01|1.7e-01|2.1e+05| 7.847633e+04 -3.073257e+02| 0:0:13| spchol  1  1 \n 3|0.968|1.000|1.5e+00|8.7e-02|1.4e+04| 8.132508e+03 -3.128645e+02| 0:0:18| spchol  1  1 \n 4|0.955|1.000|6.8e-02|2.6e-02|1.2e+03| 8.107955e+02 -1.471438e+02| 0:0:19| spchol  1  1 \n 5|0.873|0.871|8.6e-03|1.9e-02|1.9e+02| 1.144836e+02 -5.214957e+01| 0:0:19| spchol  1  1 \n 6|0.747|1.000|2.2e-03|2.0e-03|9.9e+01| 4.901815e+01 -4.281704e+01| 0:0:19| spchol  1  1 \n 7|0.946|0.936|1.2e-04|5.9e-04|1.2e+01|-9.749467e+00 -2.189560e+01| 0:0:20| spchol  1  1 \n 8|1.000|1.000|3.9e-08|2.6e-05|3.1e+00|-1.500023e+01 -1.812915e+01| 0:0:20| spchol  1  1 \n 9|0.941|0.938|4.3e-08|1.9e-06|3.9e-01|-1.647226e+01 -1.686183e+01| 0:0:20| spchol  1  1 \n10|1.000|1.000|8.3e-16|3.5e-08|1.4e-01|-1.659995e+01 -1.674063e+01| 0:0:21| spchol  1  1 \n11|0.935|0.905|1.4e-15|5.7e-09|1.6e-02|-1.666664e+01 -1.668283e+01| 0:0:21| spchol  1  1 \n12|1.000|1.000|5.1e-16|2.6e-10|4.4e-03|-1.667194e+01 -1.667633e+01| 0:0:21| spchol  1  1 \n13|0.965|0.930|8.0e-16|4.4e-11|3.8e-04|-1.667411e+01 -1.667449e+01| 0:0:22| spchol  1  1 \n14|1.000|1.000|6.0e-16|1.0e-12|6.2e-05|-1.667425e+01 -1.667431e+01| 0:0:22| spchol  1  1 \n15|1.000|1.000|2.8e-13|1.0e-12|9.6e-07|-1.667428e+01 -1.667428e+01| 0:0:22| spchol  1  1 \n16|1.000|0.999|6.5e-14|1.0e-12|1.1e-08|-1.667428e+01 -1.667428e+01| 0:0:23|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 16\n primal objective value = -1.66742809e+01\n dual   objective value = -1.66742809e+01\n gap := trace(XZ)       = 1.12e-08\n relative gap           = 3.27e-10\n actual relative gap    = 3.25e-10\n rel. primal infeas (scaled problem)   = 6.50e-14\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 4.4e+00, 1.2e+01, 1.8e+01\n norm(A), norm(b), norm(C) = 2.7e+02, 5.9e+00, 5.2e+01\n Total CPU time (secs)  = 22.65  \n CPU time per iteration = 1.42  \n termination code       =  0\n DIMACS: 1.1e-13  0.0e+00  1.4e-11  0.0e+00  3.3e-10  3.3e-10\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0131055\n \n \nCalling SDPT3 4.0: 75625 variables, 21175 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 21175\n dim. of sdp    var  = 1430,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|3.8e+03|1.6e+01|1.3e+07| 2.767165e+05  0.000000e+00| 0:0:01| spchol  1  1 \n 1|0.923|0.886|2.9e+02|2.1e+00|1.5e+06| 1.319053e+05 -2.051017e+02| 0:0:09| spchol  1  1 \n 2|0.820|1.000|5.3e+01|1.7e-01|2.4e+05| 8.958930e+04 -3.177726e+02| 0:0:17| spchol  1  1 \n 3|0.968|1.000|1.7e+00|8.7e-02|1.6e+04| 9.296844e+03 -3.254914e+02| 0:0:25| spchol  1  1 \n 4|0.955|1.000|7.6e-02|2.6e-02|1.3e+03| 9.297336e+02 -1.603146e+02| 0:0:26| spchol  1  1 \n 5|0.872|0.876|9.7e-03|2.1e-02|2.2e+02| 1.343450e+02 -5.547343e+01| 0:0:26| spchol  1  1 \n 6|0.743|1.000|2.5e-03|2.2e-03|1.2e+02| 6.015928e+01 -4.654544e+01| 0:0:27| spchol  1  1 \n 7|0.945|0.935|1.4e-04|6.7e-04|1.4e+01|-8.532019e+00 -2.269285e+01| 0:0:27| spchol  1  1 \n 8|1.000|1.000|3.4e-08|3.0e-05|3.8e+00|-1.465165e+01 -1.842142e+01| 0:0:27| spchol  1  1 \n 9|0.937|0.935|4.3e-08|2.2e-06|4.7e-01|-1.643017e+01 -1.689857e+01| 0:0:28| spchol  1  1 \n10|1.000|1.000|8.8e-16|3.5e-08|1.7e-01|-1.658465e+01 -1.675390e+01| 0:0:28| spchol  1  1 \n11|0.935|0.905|1.3e-15|5.7e-09|1.9e-02|-1.666502e+01 -1.668446e+01| 0:0:29| spchol  1  1 \n12|1.000|1.000|7.6e-16|2.6e-10|5.3e-03|-1.667127e+01 -1.667662e+01| 0:0:29| spchol  1  1 \n13|0.966|0.930|1.1e-15|4.4e-11|5.0e-04|-1.667390e+01 -1.667440e+01| 0:0:30| spchol  1  1 \n14|1.000|1.000|8.1e-16|1.0e-12|1.0e-04|-1.667407e+01 -1.667417e+01| 0:0:30| spchol  1  1 \n15|1.000|1.000|2.9e-13|1.0e-12|1.9e-06|-1.667413e+01 -1.667413e+01| 0:0:30| spchol  1  1 \n16|0.999|0.999|6.4e-14|1.0e-12|2.1e-08|-1.667413e+01 -1.667413e+01| 0:0:31|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 16\n primal objective value = -1.66741280e+01\n dual   objective value = -1.66741280e+01\n gap := trace(XZ)       = 2.13e-08\n relative gap           = 6.19e-10\n actual relative gap    = 6.18e-10\n rel. primal infeas (scaled problem)   = 6.40e-14\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 4.2e+00, 1.3e+01, 1.9e+01\n norm(A), norm(b), norm(C) = 2.9e+02, 5.7e+00, 5.4e+01\n Total CPU time (secs)  = 30.88  \n CPU time per iteration = 1.93  \n termination code       =  0\n DIMACS: 1.1e-13  0.0e+00  1.5e-11  0.0e+00  6.2e-10  6.2e-10\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0132584\n \n \nCalling SDPT3 4.0: 87025 variables, 24367 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 24367\n dim. of sdp    var  = 1534,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|4.3e+03|1.6e+01|1.5e+07| 3.106585e+05  0.000000e+00| 0:0:01| spchol  1  1 \n 1|0.923|0.886|3.3e+02|2.2e+00|1.8e+06| 1.474417e+05 -2.114523e+02| 0:0:12| spchol  1  1 \n 2|0.818|1.000|6.0e+01|1.7e-01|2.7e+05| 1.013943e+05 -3.280575e+02| 0:0:23| spchol  1  1 \n 3|0.968|1.000|1.9e+00|8.7e-02|1.8e+04| 1.053905e+04 -3.376373e+02| 0:0:34| spchol  1  1 \n 4|0.955|1.000|8.5e-02|2.6e-02|1.5e+03| 1.061453e+03 -1.738457e+02| 0:0:35| spchol  1  1 \n 5|0.865|0.872|1.1e-02|2.3e-02|2.6e+02| 1.608605e+02 -6.020332e+01| 0:0:35| spchol  1  1 \n 6|0.767|1.000|2.7e-03|2.5e-03|1.3e+02| 6.912805e+01 -4.956833e+01| 0:0:36| spchol  1  1 \n 7|0.932|0.941|1.8e-04|7.1e-04|1.7e+01|-6.385958e+00 -2.327191e+01| 0:0:37| spchol  1  1 \n 8|1.000|1.000|3.1e-08|3.9e-05|4.1e+00|-1.450865e+01 -1.862471e+01| 0:0:38| spchol  1  1 \n 9|0.946|0.938|4.2e-08|2.7e-06|5.4e-01|-1.639942e+01 -1.693509e+01| 0:0:39| spchol  1  1 \n10|1.000|1.000|8.4e-16|3.5e-08|1.8e-01|-1.658035e+01 -1.675792e+01| 0:0:40| spchol  1  1 \n11|0.937|0.912|7.1e-16|5.4e-09|2.1e-02|-1.666402e+01 -1.668479e+01| 0:0:41| spchol  1  1 \n12|1.000|1.000|4.7e-16|2.6e-10|5.9e-03|-1.667084e+01 -1.667675e+01| 0:0:42| spchol  1  1 \n13|0.964|0.920|8.4e-16|4.6e-11|5.7e-04|-1.667375e+01 -1.667431e+01| 0:0:42| spchol  1  1 \n14|1.000|1.000|7.1e-16|1.0e-12|1.3e-04|-1.667392e+01 -1.667405e+01| 0:0:43| spchol  1  1 \n15|1.000|1.000|2.9e-13|1.0e-12|2.7e-06|-1.667399e+01 -1.667399e+01| 0:0:44| spchol  1  1 \n16|0.999|0.999|7.3e-14|1.0e-12|3.0e-08|-1.667399e+01 -1.667399e+01| 0:0:45|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 16\n primal objective value = -1.66739934e+01\n dual   objective value = -1.66739934e+01\n gap := trace(XZ)       = 3.02e-08\n relative gap           = 8.78e-10\n actual relative gap    = 8.76e-10\n rel. primal infeas (scaled problem)   = 7.32e-14\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 4.1e+00, 1.3e+01, 2.0e+01\n norm(A), norm(b), norm(C) = 3.1e+02, 5.6e+00, 5.6e+01\n Total CPU time (secs)  = 45.14  \n CPU time per iteration = 2.82  \n termination code       =  0\n DIMACS: 1.2e-13  0.0e+00  1.6e-11  0.0e+00  8.8e-10  8.8e-10\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.013393\n \n \nCalling SDPT3 4.0: 99225 variables, 27783 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 27783\n dim. of sdp    var  = 1638,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|4.7e+03|1.7e+01|1.7e+07| 3.463334e+05  0.000000e+00| 0:0:01| spchol  1  1 \n 1|0.922|0.885|3.7e+02|2.2e+00|2.0e+06| 1.636940e+05 -2.175903e+02| 0:0:15| spchol  1  1 \n 2|0.816|1.000|6.7e+01|1.8e-01|3.1e+05| 1.139062e+05 -3.383013e+02| 0:0:30| spchol  1  1 \n 3|0.968|1.000|2.1e+00|8.8e-02|2.1e+04| 1.190044e+04 -3.495245e+02| 0:0:44| spchol  1  1 \n 4|0.955|1.000|9.5e-02|2.6e-02|1.7e+03| 1.207159e+03 -1.882058e+02| 0:0:45| spchol  1  1 \n 5|0.864|0.883|1.3e-02|2.4e-02|3.0e+02| 1.856484e+02 -6.321200e+01| 0:0:46| spchol  1  1 \n 6|0.773|1.000|3.0e-03|2.9e-03|1.5e+02| 8.211665e+01 -5.435851e+01| 0:0:48| spchol  1  1 \n 7|0.930|0.933|2.1e-04|8.1e-04|2.0e+01|-5.001059e+00 -2.422408e+01| 0:0:49| spchol  1  1 \n 8|1.000|1.000|2.5e-08|4.4e-05|5.1e+00|-1.397222e+01 -1.904972e+01| 0:0:50| spchol  1  1 \n 9|0.934|0.934|4.1e-08|3.2e-06|6.4e-01|-1.633815e+01 -1.697760e+01| 0:0:51| spchol  1  1 \n10|1.000|1.000|6.6e-16|3.4e-08|2.2e-01|-1.655810e+01 -1.677782e+01| 0:0:52| spchol  1  1 \n11|0.935|0.911|7.0e-16|5.4e-09|2.5e-02|-1.666174e+01 -1.668709e+01| 0:0:53| spchol  1  1 \n12|1.000|1.000|9.0e-16|2.6e-10|7.3e-03|-1.666998e+01 -1.667729e+01| 0:0:54| spchol  1  1 \n13|0.964|0.920|9.4e-16|4.6e-11|7.6e-04|-1.667354e+01 -1.667429e+01| 0:0:56| spchol  1  1 \n14|1.000|1.000|6.1e-13|1.0e-12|2.0e-04|-1.667377e+01 -1.667397e+01| 0:0:57| spchol  1  1 \n15|1.000|1.000|2.9e-13|1.0e-12|5.2e-06|-1.667387e+01 -1.667388e+01| 0:0:58| spchol  1  1 \n16|0.999|0.999|9.0e-14|1.0e-12|5.9e-08|-1.667387e+01 -1.667387e+01| 0:0:59|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 16\n primal objective value = -1.66738741e+01\n dual   objective value = -1.66738741e+01\n gap := trace(XZ)       = 5.85e-08\n relative gap           = 1.70e-09\n actual relative gap    = 1.70e-09\n rel. primal infeas (scaled problem)   = 9.00e-14\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 4.0e+00, 1.3e+01, 2.0e+01\n norm(A), norm(b), norm(C) = 3.3e+02, 5.4e+00, 5.8e+01\n Total CPU time (secs)  = 59.03  \n CPU time per iteration = 3.69  \n termination code       =  0\n DIMACS: 1.5e-13  0.0e+00  1.6e-11  0.0e+00  1.7e-09  1.7e-09\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0135123\n \n \nCalling SDPT3 4.0: 112225 variables, 31423 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 31423\n dim. of sdp    var  = 1742,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|5.2e+03|1.7e+01|1.9e+07| 3.837381e+05  0.000000e+00| 0:0:02| spchol  1  1 \n 1|0.922|0.885|4.1e+02|2.3e+00|2.3e+06| 1.806484e+05 -2.235385e+02| 0:0:20| spchol  1  1 \n 2|0.814|1.000|7.5e+01|1.8e-01|3.5e+05| 1.271312e+05 -3.485519e+02| 0:0:38| spchol  1  1 \n 3|0.969|1.000|2.4e+00|8.8e-02|2.4e+04| 1.331773e+04 -3.610838e+02| 0:0:56| spchol  1  1 \n 4|0.955|1.000|1.1e-01|2.6e-02|1.9e+03| 1.356453e+03 -2.025814e+02| 0:0:57| spchol  1  1 \n 5|0.860|0.887|1.5e-02|5.3e-03|3.1e+02| 2.146470e+02 -6.724181e+01| 0:0:59| spchol  1  1 \n 6|0.731|1.000|4.0e-03|3.2e-03|2.0e+02| 1.170006e+02 -6.433410e+01| 0:1:00| spchol  1  1 \n 7|0.918|0.960|3.3e-04|9.5e-04|2.8e+01| 1.162243e+00 -2.583430e+01| 0:1:02| spchol  1  1 \n 8|1.000|1.000|2.6e-08|6.8e-05|7.1e+00|-1.303839e+01 -2.010958e+01| 0:1:03| spchol  1  1 \n 9|0.956|0.948|3.8e-08|3.8e-06|9.4e-01|-1.619056e+01 -1.712892e+01| 0:1:05| spchol  1  1 \n10|1.000|1.000|1.2e-15|3.4e-08|2.8e-01|-1.652416e+01 -1.680807e+01| 0:1:06| spchol  1  1 \n11|0.938|0.926|1.0e-15|4.9e-09|3.5e-02|-1.665635e+01 -1.669101e+01| 0:1:08| spchol  1  1 \n12|1.000|1.000|4.0e-12|2.6e-10|1.1e-02|-1.666817e+01 -1.667870e+01| 0:1:09| spchol  1  1 \n13|0.963|0.903|2.5e-12|5.0e-11|1.1e-03|-1.667333e+01 -1.667441e+01| 0:1:10| spchol  1  1 \n14|1.000|1.000|5.1e-13|1.0e-12|3.5e-04|-1.667358e+01 -1.667393e+01| 0:1:12| spchol  1  1 \n15|1.000|1.000|2.9e-13|1.0e-12|1.3e-05|-1.667376e+01 -1.667377e+01| 0:1:13| spchol  1  1 \n16|1.000|1.000|1.1e-13|1.0e-12|1.4e-07|-1.667377e+01 -1.667377e+01| 0:1:15|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 16\n primal objective value = -1.66737675e+01\n dual   objective value = -1.66737676e+01\n gap := trace(XZ)       = 1.45e-07\n relative gap           = 4.22e-09\n actual relative gap    = 4.22e-09\n rel. primal infeas (scaled problem)   = 1.11e-13\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 3.9e+00, 1.4e+01, 2.1e+01\n norm(A), norm(b), norm(C) = 3.6e+02, 5.3e+00, 6.0e+01\n Total CPU time (secs)  = 74.84  \n CPU time per iteration = 4.68  \n termination code       =  0\n DIMACS: 1.9e-13  0.0e+00  1.7e-11  0.0e+00  4.2e-09  4.2e-09\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0136188\n \n \nCalling SDPT3 4.0: 126025 variables, 35287 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 35287\n dim. of sdp    var  = 1846,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|5.7e+03|1.8e+01|2.2e+07| 4.228700e+05  0.000000e+00| 0:0:02| spchol  1  1 \n 1|0.922|0.884|4.5e+02|2.4e+00|2.6e+06| 1.982948e+05 -2.292986e+02| 0:0:25| spchol  1  1 \n 2|0.812|1.000|8.4e+01|1.8e-01|4.0e+05| 1.410377e+05 -3.586316e+02| 0:0:47| spchol  1  1 \n 3|0.969|1.000|2.6e+00|8.8e-02|2.6e+04| 1.484314e+04 -3.723558e+02| 0:1:10| spchol  1  1 \n 4|0.955|1.000|1.2e-01|2.6e-02|2.2e+03| 1.526345e+03 -2.174196e+02| 0:1:12| spchol  1  1 \n 5|0.856|0.892|1.7e-02|5.2e-03|3.5e+02| 2.473243e+02 -7.127297e+01| 0:1:14| spchol  1  1 \n 6|0.741|1.000|4.4e-03|3.7e-03|2.3e+02| 1.368774e+02 -7.049529e+01| 0:1:16| spchol  1  1 \n 7|0.901|0.970|4.4e-04|1.0e-03|3.6e+01| 7.198169e+00 -2.716310e+01| 0:1:18| spchol  1  1 \n 8|0.995|1.000|2.2e-06|9.0e-05|8.3e+00|-1.250456e+01 -2.076399e+01| 0:1:20| spchol  1  1 \n 9|1.000|0.988|3.3e-08|1.8e-06|1.3e+00|-1.598392e+01 -1.729761e+01| 0:1:22| spchol  1  1 \n10|0.982|1.000|6.0e-10|3.3e-08|2.5e-01|-1.654158e+01 -1.678793e+01| 0:1:24| spchol  1  1 \n11|0.973|1.000|2.4e-11|2.7e-09|4.7e-02|-1.664792e+01 -1.669511e+01| 0:1:25| spchol  1  1 \n12|1.000|0.980|6.3e-12|3.2e-10|7.0e-03|-1.667005e+01 -1.667706e+01| 0:1:27| spchol  1  1 \n13|1.000|1.000|1.7e-12|2.8e-11|2.1e-03|-1.667259e+01 -1.667464e+01| 0:1:29| spchol  1  1 \n14|0.968|0.934|8.8e-13|2.8e-12|1.2e-04|-1.667362e+01 -1.667375e+01| 0:1:31| spchol  1  1 \n15|1.000|1.000|2.4e-13|1.0e-12|1.4e-05|-1.667366e+01 -1.667368e+01| 0:1:33| spchol  1  1 \n16|1.000|1.000|8.9e-14|1.0e-12|1.7e-07|-1.667367e+01 -1.667367e+01| 0:1:34|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 16\n primal objective value = -1.66736718e+01\n dual   objective value = -1.66736719e+01\n gap := trace(XZ)       = 1.71e-07\n relative gap           = 4.97e-09\n actual relative gap    = 4.97e-09\n rel. primal infeas (scaled problem)   = 8.92e-14\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 3.7e+00, 1.4e+01, 2.2e+01\n norm(A), norm(b), norm(C) = 3.8e+02, 5.2e+00, 6.1e+01\n Total CPU time (secs)  = 94.46  \n CPU time per iteration = 5.90  \n termination code       =  0\n DIMACS: 1.6e-13  0.0e+00  1.7e-11  0.0e+00  5.0e-09  5.0e-09\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0137145\n \n \nCalling SDPT3 4.0: 140625 variables, 39375 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 39375\n dim. of sdp    var  = 1950,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|6.2e+03|1.8e+01|2.4e+07| 4.637270e+05  0.000000e+00| 0:0:02| spchol  1  1 \n 1|0.921|0.884|4.9e+02|2.4e+00|2.9e+06| 2.166526e+05 -2.349011e+02| 0:0:31| spchol  1  1 \n 2|0.810|1.000|9.3e+01|1.8e-01|4.4e+05| 1.555857e+05 -3.683306e+02| 0:0:59| spchol  1  1 \n 3|0.969|1.000|2.9e+00|8.8e-02|2.9e+04| 1.646905e+04 -3.832081e+02| 0:1:28| spchol  1  1 \n 4|0.956|1.000|1.3e-01|2.6e-02|2.4e+03| 1.702944e+03 -2.322999e+02| 0:1:30| spchol  1  1 \n 5|0.852|0.896|1.9e-02|5.1e-03|4.0e+02| 2.825597e+02 -7.532253e+01| 0:1:32| spchol  1  1 \n 6|0.744|1.000|4.9e-03|4.1e-03|2.6e+02| 1.586400e+02 -7.663363e+01| 0:1:35| spchol  1  1 \n 7|0.881|0.984|5.8e-04|1.1e-03|4.6e+01| 1.546741e+01 -2.880345e+01| 0:1:37| spchol  1  1 \n 8|0.941|1.000|3.5e-05|1.2e-04|1.1e+01|-1.054633e+01 -2.145119e+01| 0:1:39| spchol  1  1 \n 9|0.985|0.990|5.4e-07|8.3e-06|1.7e+00|-1.572932e+01 -1.746289e+01| 0:1:41| spchol  1  1 \n10|1.000|1.000|2.0e-15|1.3e-07|3.6e-01|-1.648490e+01 -1.684557e+01| 0:1:44| spchol  1  1 \n11|0.962|1.000|1.9e-11|2.6e-09|6.2e-02|-1.663855e+01 -1.670085e+01| 0:1:46| spchol  1  1 \n12|0.977|1.000|5.7e-12|2.6e-10|1.6e-02|-1.666489e+01 -1.668075e+01| 0:1:48| spchol  1  1 \n13|1.000|0.960|2.3e-12|3.7e-11|1.9e-03|-1.667270e+01 -1.667458e+01| 0:1:50| spchol  1  1 \n14|1.000|1.000|6.3e-13|1.0e-12|4.2e-04|-1.667336e+01 -1.667378e+01| 0:1:53| spchol  1  1 \n15|1.000|1.000|2.7e-13|1.0e-12|1.9e-05|-1.667357e+01 -1.667359e+01| 0:1:55| spchol  1  1 \n16|1.000|1.000|8.4e-14|1.0e-12|2.7e-07|-1.667359e+01 -1.667359e+01| 0:1:57|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 16\n primal objective value = -1.66735853e+01\n dual   objective value = -1.66735855e+01\n gap := trace(XZ)       = 2.67e-07\n relative gap           = 7.78e-09\n actual relative gap    = 7.77e-09\n rel. primal infeas (scaled problem)   = 8.42e-14\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 3.7e+00, 1.5e+01, 2.2e+01\n norm(A), norm(b), norm(C) = 4.0e+02, 5.1e+00, 6.3e+01\n Total CPU time (secs)  = 116.96  \n CPU time per iteration = 7.31  \n termination code       =  0\n DIMACS: 1.5e-13  0.0e+00  1.8e-11  0.0e+00  7.8e-09  7.8e-09\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0138009\n \n \nCalling SDPT3 4.0: 156025 variables, 43687 equality constraints\n   For improved efficiency, SDPT3 is solving the dual problem.\n------------------------------------------------------------\n\n num. of constraints = 43687\n dim. of sdp    var  = 2054,   num. of sdp  blk  =  7\n*******************************************************************\n   SDPT3: Infeasible path-following algorithms\n*******************************************************************\n version  predcorr  gam  expon  scale_data\n   HKM      1      0.000   1        0    \nit pstep dstep pinfeas dinfeas  gap      prim-obj      dual-obj    cputime\n-------------------------------------------------------------------\n 0|0.000|0.000|6.8e+03|1.9e+01|2.7e+07| 5.063076e+05  0.000000e+00| 0:0:03| spchol  1  1 \n 1|0.921|0.884|5.3e+02|2.5e+00|3.3e+06| 2.357219e+05 -2.403615e+02| 0:0:38| spchol  1  1 \n 2|0.809|1.000|1.0e+02|1.8e-01|4.9e+05| 1.707828e+05 -3.777197e+02| 0:1:12| spchol  1  1 \n 3|0.969|1.000|3.2e+00|8.8e-02|3.2e+04| 1.818010e+04 -3.936441e+02| 0:1:47| spchol  1  1 \n 4|0.956|1.000|1.4e-01|2.6e-02|2.7e+03| 1.899721e+03 -2.472215e+02| 0:1:50| spchol  1  1 \n 5|0.849|0.901|2.1e-02|5.0e-03|4.5e+02| 3.217514e+02 -7.930969e+01| 0:1:53| spchol  1  1 \n 6|0.752|1.000|5.3e-03|4.5e-03|3.0e+02| 1.825287e+02 -8.343949e+01| 0:1:55| spchol  1  1 \n 7|0.839|1.000|8.5e-04|1.1e-03|6.8e+01| 3.181370e+01 -3.222544e+01| 0:1:58| spchol  1  1 \n 8|0.905|1.000|8.1e-05|1.7e-04|1.3e+01|-8.465382e+00 -2.151448e+01| 0:2:01| spchol  1  1 \n 9|1.000|1.000|2.3e-08|1.6e-05|3.1e+00|-1.499888e+01 -1.812792e+01| 0:2:03| spchol  1  1 \n10|0.976|0.956|5.6e-10|7.5e-07|4.2e-01|-1.646114e+01 -1.688580e+01| 0:2:06| spchol  1  1 \n11|1.000|1.000|2.1e-11|2.7e-09|1.0e-01|-1.661882e+01 -1.672266e+01| 0:2:09| spchol  1  1 \n12|0.929|0.958|8.4e-12|3.7e-10|1.5e-02|-1.666487e+01 -1.667998e+01| 0:2:11| spchol  1  1 \n13|1.000|1.000|1.9e-12|2.8e-11|4.4e-03|-1.667115e+01 -1.667559e+01| 0:2:14| spchol  1  1 \n14|0.963|0.921|9.1e-13|5.6e-12|3.7e-04|-1.667335e+01 -1.667372e+01| 0:2:17| spchol  1  1 \n15|1.000|1.000|2.8e-13|1.0e-12|6.3e-05|-1.667347e+01 -1.667354e+01| 0:2:19| spchol  1  1 \n16|1.000|1.000|9.9e-14|1.0e-12|1.0e-06|-1.667351e+01 -1.667351e+01| 0:2:22| spchol  1  1 \n17|1.000|1.000|5.0e-14|1.0e-12|1.2e-08|-1.667351e+01 -1.667351e+01| 0:2:25|\n  stop: max(relative gap, infeasibilities) < 1.49e-08\n-------------------------------------------------------------------\n number of iterations   = 17\n primal objective value = -1.66735069e+01\n dual   objective value = -1.66735069e+01\n gap := trace(XZ)       = 1.23e-08\n relative gap           = 3.58e-10\n actual relative gap    = 3.56e-10\n rel. primal infeas (scaled problem)   = 4.96e-14\n rel. dual     \"        \"       \"      = 1.00e-12\n rel. primal infeas (unscaled problem) = 0.00e+00\n rel. dual     \"        \"       \"      = 0.00e+00\n norm(X), norm(y), norm(Z) = 3.6e+00, 1.5e+01, 2.3e+01\n norm(A), norm(b), norm(C) = 4.2e+02, 5.0e+00, 6.5e+01\n Total CPU time (secs)  = 144.79  \n CPU time per iteration = 8.52  \n termination code       =  0\n DIMACS: 8.9e-14  0.0e+00  1.8e-11  0.0e+00  3.6e-10  3.6e-10\n-------------------------------------------------------------------\n \n------------------------------------------------------------\nStatus: Solved\nOptimal value (cvx_optval): +0.0138795\n \n","truncated":false}}
%---
%[output:9d602f9b]
%   data: {"dataType":"text","outputData":{"text":"    {[9.7333e-04]}    {[0.0025]}    {[0.0036]}    {[0.0054]}    {[0.0087]}    {[0.0121]}    {[0.0167]}    {[0.0218]}    {[0.0296]}    {[0.0362]}    {[0.0442]}    {[0.0508]}    {[0.0611]}    {[0.0773]}    {[0.0964]}    {[0.1096]}    {[0.1215]}    {[0.1363]}\n\n","truncated":false}}
%---
%[output:20ae56d1]
%   data: {"dataType":"text","outputData":{"text":"    {[0.3012]}    {[0.4767]}    {[0.8094]}    {[1.3868]}    {[2.2966]}    {[3.6524]}    {[5.6407]}    {[8.3329]}    {[11.8816]}    {[17.3069]}    {[22.9842]}    {[31.2445]}    {[45.5477]}    {[59.4838]}    {[75.3406]}    {[94.9742]}    {[117.5475]}    {[145.4601]}\n\n","truncated":false}}
%---
%[output:37361727]
%   data: {"dataType":"text","outputData":{"text":"    {[0.0079]}    {[0.0093]}    {[0.0102]}    {[0.0109]}    {[0.0115]}    {[0.0119]}    {[0.0122]}    {[0.0125]}    {[0.0127]}    {[0.0129]}    {[0.0131]}    {[0.0133]}    {[0.0134]}    {[0.0135]}    {[0.0136]}    {[0.0137]}    {[0.0138]}    {[0.0139]}\n\n","truncated":false}}
%---
%[output:2d7a3cb0]
%   data: {"dataType":"text","outputData":{"text":"    {[0.0080]}    {[0.0093]}    {[0.0102]}    {[0.0109]}    {[0.0114]}    {[0.0119]}    {[0.0122]}    {[0.0125]}    {[0.0127]}    {[0.0129]}    {[0.0131]}    {[0.0133]}    {[0.0134]}    {[0.0135]}    {[0.0136]}    {[0.0137]}    {[0.0138]}    {[0.0139]}\n\n","truncated":false}}
%---


==> anc/grad_h_log_divdiff.m <==
function grad = grad_h_log_divdiff(rho, sigma, omega)
% Gradient of h_{rho,sigma}(omega) = Tr[rho log(omega)] + 1 - Tr[sigma omega]
% using the first divided difference of log, as in (3.5)-(3.6).

    % Make sure omega is Hermitian
    omega = 0.5 * (omega + omega');

    % Spectral decomposition omega = U diag(lam) U'
    [U,D] = eig(omega);
    lam = real(diag(D));
    n = length(lam);

    % Move rho and sigma into the eigenbasis of omega
    rho_tilde   = U' * rho   * U;
    sigma_tilde = U' * sigma * U;

    % Build divided-difference matrix F
    F = zeros(n,n);
    tol = 1e-12;

    for i = 1:n
        for j = 1:n
            if abs(lam(i) - lam(j)) < tol
                F(i,j) = 1 / lam(i);
            else
                F(i,j) = (log(lam(i)) - log(lam(j))) / (lam(i) - lam(j));
            end
        end
    end

    % Gradient in omega eigenbasis
    grad_tilde = F .* rho_tilde - sigma_tilde;

    % Transform back
    grad = U * grad_tilde * U';

    % Re-Hermitize to clean numerical noise
    grad = 0.5 * (grad + grad');
end

==> anc/states_measured_RE.m <==
function solution = states_measured_RE(rho,sigma)



m = 3;
k = 3;


da = size(rho,1);

% [Tss,Wss] = lgwt(2*m,-1,1);
% 
% % t = Tss(1:m);
% % w = Wss(1:m);

% t = [0.183434642495649; 0.525532409916329; 0.796666477413627; 0.960289856497536];
% w = [0.362683783378362; 0.313706645877887; 0.222381034453374; 0.101228536290376];

t = [0.23861919; 0.66120939; 0.93246951];
w = [0.46791393; 0.36076157; 0.17132449];

cvx_begin sdp



    variable Omega(da, da) hermitian semidefinite
    variable Theta(da, da) hermitian

    variable Z1(da, da) hermitian
    variable Z2(da, da) hermitian
    variable Z3(da, da) hermitian
    % variable Z4(da^2, da^2) symmetric

    variable T1(da, da) hermitian
    variable T2(da, da) hermitian
    variable T3(da, da) hermitian
    % variable T4(da^2, da^2) symmetric

    


    T = {T1,T2,T3};
    
    
    obj = real(trace(Theta*rho) - trace(Omega*sigma)) + 1 ;
    maximize(obj )

        
    subject to
        
        I = eye(da);
    
             
        [ Omega  Z1 ;   Z1  I ] >= 0;
        
        [ Z1  Z2 ;    Z2   I ] >= 0;

        [ Z2  Z3 ;       Z3   I ] >= 0;
        
        % [ Z3  Z4 ; 
        %   Z4   X ] >= 0;

        

       for i = 1:3
           [ (Z3 - I - T{i}), -sqrt(t(i))*T{i}; 
            -sqrt(t(i))*T{i},  (I - t(i)*T{i}) ] >= 0;

       end

       % times(w,T)== 1/16 * THETA ;
       % w1 * T1 + w2 * T2 + w3*T3 + w4*T4 == 1/16 * THETA ;

    Wsum = 0*Theta;   % zero matrix with the right size/type
    
    for i = 1:3
        Wsum = Wsum + w(i) * T{i};
    end

Wsum == 2^(-k) * Theta;

cvx_end

    solution  = obj;
    % rho_opt = rho
end

==> anc/thermal_state.m <==
function rho = thermal_state(nbar, Ncut)
% THERMAL_STATE  Single-mode thermal state in truncated Fock basis
%
% Inputs:
%   nbar - mean photon number, nbar >= 0
%   Ncut - cutoff, basis = |0>,...,|Ncut|
%
% Output:
%   rho  - (Ncut+1)x(Ncut+1) density matrix

    if nbar < 0
        error('nbar must be nonnegative.');
    end

    d = Ncut + 1;
    p = zeros(d,1);

    for n = 0:Ncut
        p(n+1) = (nbar^n) / ((nbar + 1)^(n+1));
    end

    % Renormalize after truncation
    p = p / sum(p);

    rho = diag(p);
end
